The COHERENT Experimental Program

The COHERENT experiment located in Neutrino Alley at the Spallation Neutron Source (SNS), Oak Ridge National Laboratory (ORNL), has made the world's first two measurements of coherent elastic neutrino-nucleus scattering (CEvNS), on CsI and argon, using neutrinos produced at the SNS. The COHERENT collaboration continues to pursue CEvNS measurements on various targets as well as additional studies of inelastic neutrino-nucleus interactions, searches for accelerator-produced dark matter (DM) and physics beyond the Standard Model, using the uniquely high-quality and high-intensity neutrino source available at the SNS. This white paper describes primarily COHERENT's ongoing and near-future program at the SNS First Target Station (FTS). Opportunities enabled by the SNS Second Target Station (STS) for the study of neutrino physics and development of novel detector technologies are elaborated in a separate white paper.

==> fig/drawCsIspec.C <==
{
	gStyle->SetPadTopMargin(0.01);
	gStyle->SetPadRightMargin(0.065);
	gStyle->SetOptStat(0);

	TH1F * hAm = new TH1F("hAm", ";Pulse area [ADC #bullet ns];Entries", 100,0,1e6);
	TH1F * hFe = new TH1F("hFe", ";Pulse area [ADC #bullet ns];Entries", 100,0,1e6);
	hAm->SetLineColor(kRed);
	hFe->SetLineColor(kBlue);

	const char *folder="/Volumes/GoogleDrive/My Drive/experiment/ICE/data/2022/01";

	TChain tAm("t");
	tAm.Add(Form("%s/251435/wave0.root",folder)); 
	tAm.Draw("a>>hAm", "db<3 && abs(b-422)<3 && tt>550 && l>-14 && h<3000 && a/h>200 && a<1e6");

	TChain tFe("t");
	tFe.Add(Form("%s/271506/wave0.root",folder)); 
	tFe.Draw("a>>hFe", "db<3 && abs(b-1045)<5 && tt>550 && l>-11 && h<3000 && a/h>140 && a<1e6", "same", 28000);

	TLegend leg(0.25,0.6,0.6,0.8);
	leg.AddEntry(hAm, "Am-241", "l");
	leg.AddEntry(hFe, "Fe-55", "l");
	leg.Draw();

	gPad->Print("CsI_spec.pdf");

	int n = tFe.Draw("s:Iteration$", "", "goff", 1, 4203);
	TGraph *gFe = new TGraph(n, tFe.GetV2(), tFe.GetV1());
	gFe->SetTitle(";Time [4 ns];ADC unit");
	gFe->Draw("al");

	gPad->SetGridy();
	gPad->SetTopMargin(0.02);
	gPad->SetRightMargin(0.01);
	gPad->Print("CsI_wf.pdf");
}

